The Bias of Nonlinear Two-Time-scale Stochastic Approximation under Constant Step-Sizes

Two-timescale stochastic approximation (TTSA) is a fundamental tool for analyzing coupled iterative algorithms in reinforcement learning, optimization, and stochastic control. However, finite-time guarantees for nonlinear two-timescale schemes remain difficult to obtain, especially under constant step-sizes. In this paper, we study nonlinear TTSA with step-sizes $\alpha\gg\beta$. Under standard stability, regularity, and Markovian noise assumptions, we upper bound the mean-squared error and the bias of both iterates around their limiting equilibria. Our bounds scale as $O(\alpha+\beta^2/\alpha^2)$, which we prove to be tight when $\beta\le\alpha^{3/2}$. The analysis separates the contributions of initial conditions, fast-timescale tracking error, Markovian dependence, and timescale coupling, thereby clarifying the origin of the $\beta^2/\alpha^2$ term. Our results reveal qualitative differences from the linear TTSA setting previously studied, showing that nonlinear dynamics introduce additional finite-time effects that are absent in the linear case.

==> Figures/main-ttsa2.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 216,
   "id": "5543228c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import json\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "y_star = 0 \n",
    "for i in range(10000):\n",
    "    y_star -= 1/(i**.5+10)*(y_star - np.exp(-y_star))\n",
    "\n",
    "def mean_error(vector):\n",
    "    \"\"\"\n",
    "    Compute mean and confidence intervals\n",
    "    \"\"\"\n",
    "    m, k = vector.shape\n",
    "    means = np.mean(vector[:,k//2:], 1)\n",
    "    return np.mean(means), 2*np.std(means)/np.sqrt(m)\n",
    "\n",
    "values = dict([]) # to save computations\n",
    "\n",
    "def simulate_ttsa_metric_averaged(alpha, beta, M=2000, K=8000, p_switch=0.3, traj=False, init=[y_star,y_star]):\n",
    "    params = (alpha, beta, M, K, p_switch)\n",
    "    if params in values and not traj:\n",
    "        return values[params]\n",
    "    \n",
    "    # Initialize where the TTSA starts here \n",
    "    # To leverage vectorization acceleration from the compiler, a vector containing the M trajecotries is used instead of doing a while loop on them\n",
    "    x =  np.ones(M)*init[0]\n",
    "    y =  np.ones(M)*init[0]\n",
    "\n",
    "    # The initial random markovian noise for x and y initialized randomly here\n",
    "    xi_x = np.random.choice([-1.0, 1.0], size=M)\n",
    "    xi_y = np.random.choice([-1.0, 1.0], size=M)\n",
    "\n",
    "    # These matrices will store the M trajectories of K steps \n",
    "    raw_bias_x = np.zeros((M, K))\n",
    "    raw_bias_y = np.zeros((M, K))\n",
    "    raw_mse_x = np.zeros((M, K))\n",
    "    raw_mse_y = np.zeros((M, K))\n",
    "\n",
    "\n",
    "    for k in range(K):\n",
    "        # the markvian noise will go to the opposite state given the outcome of a uniform variable compared with p_switch \n",
    "        flip_mask_x = np.random.rand(M) < p_switch\n",
    "        xi_x[flip_mask_x] *= -1.0\n",
    "        flip_mask_y = np.random.rand(M) < p_switch\n",
    "        xi_y[flip_mask_y] *= -1.0\n",
    "\n",
    "        # Defining the dynamics \n",
    "        f = x - y + xi_x\n",
    "        g = 2*y - np.exp(-y)  - x +  xi_y\n",
    "        h = y\n",
    "\n",
    "        # Applying th update\n",
    "        x = x - alpha * f\n",
    "        y = y - beta * g\n",
    "\n",
    "        # Collecting results for the bias on the kth column of the matrix\n",
    "        raw_bias_x[:,k] = x-y_star\n",
    "        raw_bias_y[:,k] = y-y_star\n",
    "        # Collecting results for the mse on the kth column of the matrix\n",
    "        raw_mse_x[:,k] = (x - h)**2\n",
    "        raw_mse_y[:,k] = (y-y_star)**2\n",
    "\n",
    "    if traj:\n",
    "        return raw_bias_x[0] + y_star, raw_bias_y[0]+y_star\n",
    "    # averages\n",
    "    values[params] = [mean_error(vector) for vector in [raw_bias_x, raw_bias_y, raw_mse_x, raw_mse_y]]\n",
    "    return values[params]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 217,
   "id": "6202f11f",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "# Here start the LLM code and after verification i think it is correct\n",
    "\n",
    "def plot_metrics_vs_alpha_coupled(alphas, M=2000, K=8000 , p_switch=0.3):\n",
    "    \"\"\"\n",
    "    Simulates the TTSA metrics over a grid of alpha values,\n",
    "    where beta is deterministically set to alpha^(1.5).\n",
    "    Plots the final step MSE and Bias vs Alpha with vertical error candles.\n",
    "    \"\"\"\n",
    "    # Create a 2x2 subplot grid for MSE (top) and Bias (bottom)\n",
    "    fig, axs = plt.subplots(2, 2, figsize=(14, 12))\n",
    "    ax_mse_x, ax_mse_y = axs[0, 0], axs[0, 1]\n",
    "    ax_bias_x, ax_bias_y = axs[1, 0], axs[1, 1]\n",
    "    \n",
    "    mean_mse_x, ci_mse_x = [], []\n",
    "    mean_mse_y, ci_mse_y = [], []\n",
    "    mean_bias_x, ci_bias_x = [], []\n",
    "    mean_bias_y, ci_bias_y = [], []\n",
    "    \n",
    "    print(\"Running simulations where beta = alpha^(1.51)...\")\n",
    "    \n",
    "    for alpha in alphas:\n",
    "        # Calculate beta dynamically based on alpha\n",
    "        beta = alpha ** 1.5\n",
    "        print(f\"  Simulating alpha = {alpha:.5f}, beta = {beta:.5f}\")\n",
    "\n",
    "        # 1. Run simulation\n",
    "        bias_x, bias_y, mse_x, mse_y = simulate_ttsa_metric_averaged(\n",
    "            alpha, beta, M, K, p_switch\n",
    "        )\n",
    "        \n",
    "        # 2. Calculate Mean and 95% CI for MSE X & Y\n",
    "        mean_mse_x.append(mse_x[0])\n",
    "        ci_mse_x.append(mse_x[1])\n",
    "        \n",
    "        mean_mse_y.append(mse_y[0])\n",
    "        ci_mse_y.append(mse_y[1])\n",
    "\n",
    "        mean_bias_x.append(bias_x[0])\n",
    "        ci_bias_x.append(bias_x[1])\n",
    "        \n",
    "        mean_bias_y.append(bias_y[0])\n",
    "        ci_bias_y.append(bias_y[1])\n",
    "\n",
    "            \n",
    "    # 5. Plot MSE with vertical candles\n",
    "    ax_mse_x.errorbar(alphas, mean_mse_x, yerr=ci_mse_x, fmt='-o', color='tab:blue', \n",
    "                      capsize=5, elinewidth=1.5, markeredgewidth=1.5, label=r'Simulation for $\\beta = \\alpha^{1.5}$')\n",
    "    ax_mse_y.errorbar(alphas, mean_mse_y, yerr=ci_mse_y, fmt='-o', color='tab:orange', \n",
    "                      capsize=5, elinewidth=1.5, markeredgewidth=1.5, label=r'Simulation for $\\beta = \\alpha^{1.5}$')\n",
    "\n",
    "    # 6. Plot Bias with vertical candles\n",
    "    ax_bias_x.errorbar(alphas, mean_bias_x, yerr=ci_bias_x, fmt='-o', color='tab:green', \n",
    "                       capsize=5, elinewidth=1.5, markeredgewidth=1.5, label=r'Simulation for $\\beta = \\alpha^{1.5}$')\n",
    "    \n",
    "    ax_bias_y.errorbar(alphas, mean_bias_y, yerr=ci_bias_y, fmt='-o', color='tab:red', \n",
    "                       capsize=5, elinewidth=1.5, markeredgewidth=1.5, label=r'Simulation for $\\beta = \\alpha^{1.5}$')\n",
    "\n",
    "    # FIT\n",
    "    ax_mse_x.plot(alphas, alphas,'--', label=r'$\\alpha$')\n",
    "    ax_mse_y.plot(alphas, alphas**1.5,'--', label=r'$\\alpha^{1.5}$')\n",
    "    ax_bias_x.plot(alphas, 0.025*alphas + 0.1*alphas**1.5 ,'--', label=r'$0.025\\alpha + 0.1*\\alpha^{1.5}$')\n",
    "    ax_bias_y.plot(alphas, 0.025*alphas + 0.1*alphas**1.5 ,'--', label=r'$0.025\\alpha + 0.1*\\alpha^{1.5}$')\n",
    "\n",
    "    \n",
    "    # 7. Apply Formatting to all subplots\n",
    "    axes = [ax_mse_x, ax_mse_y, ax_bias_x, ax_bias_y]\n",
    "    titles = ['Final Asymptotic MSE X vs $\\\\alpha$', 'Final Asymptotic MSE Y vs $\\\\alpha$',\n",
    "              'Final Asymptotic Bias X vs $\\\\alpha$', 'Final Asymptotic Bias Y vs $\\\\alpha$']\n",
    "    ylabels = ['Final Smoothed MSE', 'Final Smoothed MSE', \n",
    "               'Final Smoothed Bias', 'Final Smoothed Bias']\n",
    "\n",
    "    for ax, title, ylabel in zip(axes, titles, ylabels):\n",
    "        ax.set_xlabel('$\\\\alpha$', fontsize=12)\n",
    "        ax.set_ylabel(ylabel, fontsize=12)\n",
    "        ax.set_title(title, fontsize=14)\n",
    "        ax.legend(loc='best')\n",
    "        ax.grid(True, which=\"both\", ls=\"--\", alpha=0.4)\n",
    "\n",
    "    plt.tight_layout()\n",
    "    plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 218,
   "id": "be5d7f1a-b9bf-4a47-9312-ea7d9afb667e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define your grid of alpha values\n",
    "alphas_to_test = np.linspace(0.01, 0.1, 13)\n",
    "\n",
    "# Run the coupled plot function\n",
    "if False:\n",
    "    plot_metrics_vs_alpha_coupled(alphas_to_test, M=2000, K=120000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 219,
   "id": "66fb2fe4-8f86-44e1-b9cb-308c6a354bc5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x350 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x350 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "np.random.seed(1)\n",
    "for alpha in [0.005, 0.01]:\n",
    "    plt.figure(figsize=(3.5,3.5))\n",
    "    beta = alpha**1.5\n",
    "    K = 10000\n",
    "    x, y = simulate_ttsa_metric_averaged(alpha, beta, M=2000, K=K, p_switch=0.3, traj=True, init=[0.2, 0.4])\n",
    "    plt.plot(x, label=\"Fast iterate $x_k$\")\n",
    "    plt.plot(y, '--', label=\"Slow iterate $y_k$\")\n",
    "    plt.plot([0, K], [y_star, y_star], ':', label=\"$y^*$\")\n",
    "    plt.legend()\n",
    "    plt.xlabel(\"Iterate $k$\")\n",
    "    plt.savefig('trajectories_1000alpha{}.pdf'.format(int(1000*alpha)), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 209,
   "id": "d84b0911-fe27-41bf-94f8-c651ddf3f399",
   "metadata": {},
   "outputs": [],
   "source": [
    "if False:\n",
    "    np.random.seed(1)\n",
    "    alphas_to_test = np.linspace(0.01, 0.1, 13)\n",
    "    biasMSE = np.array([simulate_ttsa_metric_averaged(alpha, alpha**1.5, M=5000, K=120000) for alpha in alphas_to_test])\n",
    "    np.save(\"results.npy\", biasMSE)\n",
    "else:\n",
    "    biasMSE = np.load('results.npy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 221,
   "id": "51cbb2e3-5649-4f24-9334-759c3fb07b89",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x350 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 350x350 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(3.5,3.5))\n",
    "plt.errorbar(alphas_to_test, biasMSE[:,0,0], biasMSE[:,0,1], label=r\"$Bias^x_\\infty$ (simulation)\") # Bias x \n",
    "plt.errorbar(alphas_to_test, biasMSE[:,1,0], biasMSE[:,1,1], label=r\"$Bias^y_\\infty$ (simulation)\") # Bias y \n",
    "#plt.plot(alphas_to_test, 0.025*alphas_to_test + 0.1*alphas_to_test**1.5 ,'--', label=r'$0.025\\alpha + 0.1\\alpha^{1.5}$')\n",
    "plt.plot(alphas_to_test,  0.2*alphas_to_test**1.5 ,'--', label=r'Curve $0.2\\alpha^{1.5}$ ')\n",
    "plt.xlabel(r\"$\\alpha$\")\n",
    "plt.legend()\n",
    "plt.savefig('bias_simu.pdf', bbox_inches='tight')\n",
    "\n",
    "plt.figure(figsize=(3.5,3.5))\n",
    "plt.errorbar(alphas_to_test, biasMSE[:,2,0], biasMSE[:,2,1], fmt='-o', label=r\"$MSE^x_\\infty$ (simulation)\") # MSE x \n",
    "plt.plot(alphas_to_test, alphas_to_test,'--', label=r\"Curve $\\alpha$\")\n",
    "#plt.xlabel(r\"$\\alpha$\")            \n",
    "#plt.legend()\n",
    "\n",
    "#plt.figure()\n",
    "plt.errorbar(alphas_to_test, biasMSE[:,3,0], biasMSE[:,3,1], fmt='-o', label=r\"$MSE^y_\\infty$ (simulation)\") # MSE y \n",
    "plt.plot(alphas_to_test, alphas_to_test**1.5,'--', label=r\"Curve $\\beta = \\alpha^{1.5}$\")\n",
    "plt.xlabel(r\"$\\alpha$\")            \n",
    "plt.legend()\n",
    "plt.savefig('MSE_simu.pdf', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "3a2620bd-4004-4d8c-b72c-390a34fb56cf",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "65eeefbf-3447-4ae3-bcaf-a1fe61b50ada",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

